Cosmetic banding on knots and links

We present various examples of cosmetic bandings on knots and links, that is, bandings on knots and links leaving their types unchanged. As a byproduct, we give a hyperbolic knot which admits exotic chirally cosmetic surgeries yielding hyperbolic manifolds. This gives a counterexample to a conjecture raised by Bleiler, Hodgson and Weeks.

==> anc/K.tri <==
% Triangulation
K
geometric_solution  17.66121174
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

34
  33   30   10    1 
 1302 0213 1302 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -3  3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -5.921547131506   2.692875845166

   3   29    0    7 
 1023 3012 0132 2310
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -3  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.101842175837   0.207231717762

   9   11    3    4 
 3012 0213 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.185749650947   0.030519434699

   5    1    4    2 
 3120 1023 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  7.782409160307   5.105908246811

   6   12    2    3 
 2103 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.521648871545   0.231573092300

   8    9    6    3 
 2031 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -8.280935584619   0.651199820979

   7   12    4    5 
 3012 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.340085758839   0.167232238328

   1   10    8    6 
 3201 0213 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.658544999826   2.807033348734

  11   16    5    7 
 1302 2310 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.367873902914   1.164367641308

  11    5   10    2 
 0132 0132 0132 1230
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -3  0  3  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.094106839845   0.070845164054

   0   13    7    9 
 2031 0321 0213 0132
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.910132449998   3.886798622594

   9    8    2   16 
 0132 2031 0213 1302
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  2.601409218374   0.710905946444

  16   18    6    4 
 1023 0132 3012 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  3 -3  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.422324562358   0.879208966865

  27   28   15   10 
 2310 3012 2103 0321
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  0  0  0 -1 -2  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.102370415934   0.479549901128

  16   17   15   19 
 0132 1302 0132 2310
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333606879279   0.891134853975

  13   29   18   14 
 2103 3201 0132 0132
   0    0    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  2  0  0 -2  0  0  0  0 -3  0  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.107259489663   0.229626429491

  14   12   11    8 
 0132 1023 2031 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -3  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.422324562358   0.879208966865

  17   17   18   14 
 1302 2031 1302 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.117941529438   0.702359968764

  17   12   19   15 
 2031 0132 0132 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  3  0 -3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.333606879279   0.891134853975

  14   19   19   18 
 3201 3201 2310 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.027451517356   1.238127457296

  26   28   22   23 
 1302 3120 2103 1230
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  2  0 -2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.027439452554   0.177246326534

  27   30   22   33 
 0132 0321 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.212260551118   0.380195169299

  20   29   27   21 
 2103 3120 2310 0132
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  2  0 -2  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.735566547922   0.587248231251

  20   24   24   25 
 3012 1023 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.219067485528   0.272587879247

  23   26   26   23 
 1023 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  4.046267543651   6.629408152119

  23   28   26   27 
 3120 2310 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.995160361895   0.181365076880

  24   20   24   25 
 2103 2031 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.002380944646   0.067065331930

  21   22   13   25 
 0132 3201 3201 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.735566547922   0.587248231251

  13   20   29   25 
 1230 3120 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.128644774156   0.461783039140

   1   22   15   28 
 1230 3120 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -3  1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.574250994225   1.994403283048

  31   32    0   21 
 3012 2310 0213 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.792459084538   4.726316309268

  32   32   33   30 
 2103 3012 1230 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.591113496305   0.213717596891

  31   33   31   30 
 1230 3201 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.174845753407   0.224158735731

  21    0   32   31 
 3012 2031 2310 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.792459084538   4.726316309268



==> anc/K10.tri <==
% Triangulation
K
nongeometric_solution  10.01776364
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

34
  33   30   10    1 
 1302 0213 1302 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -3  3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.278084838532   3.158533000105

   3   29    0    7 
 1023 3012 0132 2310
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -3  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.147151399821   0.024294052078

   9   11    3    4 
 3012 0213 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.103135064105   0.042045696197

   5    1    4    2 
 3120 1023 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  9.016347461677   8.082709028216

   6   12    2    3 
 2103 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.698109610412   0.249892179055

   8    9    6    3 
 2031 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -7.419944946940   6.034235825556

   7   12    4    5 
 3012 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.150064712471   0.491826400431

   1   10    8    6 
 3201 0213 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.542670127978   2.291434752289

  11   16    5    7 
 1302 2310 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.866845016646   1.349520775512

  11    5   10    2 
 0132 0132 0132 1230
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -3  0  3  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.193545884034  -0.117699505841

   0   13    7    9 
 2031 0321 0213 0132
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.714645205774   1.166162563913

   9    8    2   16 
 0132 2031 0213 1302
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.395703340773  -0.437201801777

  16   18    6    4 
 1023 0132 3012 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  3 -3  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.382391512011   0.593727500601

  27   28   15   10 
 2310 3012 2103 0321
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  0  0  0 -1 -2  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.122538823275   0.018510222151

  16   17   15   19 
 0132 1302 0132 2310
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.760139163435  -0.182926546475

  13   29   18   14 
 2103 3201 0132 0132
   0    0    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  2  0  0 -2  0  0  0  0 -3  0  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.174732714203   0.176761106979

  14   12   11    8 
 0132 1023 2031 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -3  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.250405283853  -0.053177777499

  17   17   18   14 
 1302 2031 1302 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.727465461932  -1.292584061520

  17   12   19   15 
 2031 0132 0132 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  3  0 -3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -4.105646151092   7.240835423334

  14   19   19   18 
 3201 3201 2310 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.194518058932   0.761834467217

  26   28   22   23 
 1302 3120 2103 1230
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  2  0 -2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.084285503821   0.122823920513

  27   30   22   33 
 0132 0321 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.518495750643   0.084490276616

  20   29   27   21 
 2103 3120 2310 0132
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  2  0 -2  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.104940047208   0.151842969339

  20   24   24   25 
 3012 1023 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.376238047774   0.328343023702

  23   26   26   23 
 1023 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.126397400960   8.358446291458

  23   28   26   27 
 3120 2310 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.072744116654   0.143886155199

  24   20   24   25 
 2103 2031 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.038609083827   0.010895396512

  21   22   13   25 
 0132 3201 3201 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.536114663474   0.474438205234

  13   20   29   25 
 1230 3120 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.948687633970   0.550741393204

   1   22   15   28 
 1230 3120 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -3  1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.655384096353   0.463099978704

  31   32    0   21 
 3012 2310 0213 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.441718339211   3.171107604152

  32   32   33   30 
 2103 3012 1230 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.686116863425   0.342695314987

  31   33   31   30 
 1230 3201 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.471339181382   0.208637763072

  21    0   32   31 
 3012 2031 2310 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.441718339211   3.171107604152



==> anc/K31.tri <==
% Triangulation
K
nongeometric_solution  10.01776364
oriented_manifold
CS_unknown

1 0
    torus   3.000000000000   1.000000000000

34
  33   30   10    1 
 1302 0213 1302 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -3  3  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.593132551577   6.453619698019

   3   29    0    7 
 1023 3012 0132 2310
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3 -3  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.316045913172   0.114445855035

   9   11    3    4 
 3012 0213 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.171744379996  -0.005500512197

   5    1    4    2 
 3120 1023 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.599352215760   7.940734097127

   6   12    2    3 
 2103 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.329316655753   0.500291335926

   8    9    6    3 
 2031 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
-13.147309018265   6.515405552971

   7   12    4    5 
 3012 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.168599150843   0.202794799670

   1   10    8    6 
 3201 0213 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.196096442535   1.771385278237

  11   16    5    7 
 1302 2310 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.150627489185   0.646487634615

  11    5   10    2 
 0132 0132 0132 1230
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -3  0  3  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.034517962918  -0.042821176200

   0   13    7    9 
 2031 0321 0213 0132
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  5.775679484246  -0.021299775059

   9    8    2   16 
 0132 2031 0213 1302
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.209269467438  -2.362794186379

  16   18    6    4 
 1023 0132 3012 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  3 -3  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.262016973780   0.442806873904

  27   28   15   10 
 2310 3012 2103 0321
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  0  0  0 -1 -2  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.349714463727  -0.100959947102

  16   17   15   19 
 0132 1302 0132 2310
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  2 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.998814530702  -0.078617610528

  13   29   18   14 
 2103 3201 0132 0132
   0    0    0    0 
  0  1 -1  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  2  0  0 -2  0  0  0  0 -3  0  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272439931686   0.317243300663

  14   12   11    8 
 0132 1023 2031 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -3  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.245023303501  -0.724394170396

  17   17   18   14 
 1302 2031 1302 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.230185705246   0.197420090251

  17   12   19   15 
 2031 0132 0132 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  3  0 -3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.548389871600  -1.171788100533

  14   19   19   18 
 3201 3201 2310 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  0 -2  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.526057155314   0.757770568403

  26   28   22   23 
 1302 3120 2103 1230
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  2  0 -2  0  0  2  0 -2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.132716332030   0.197249162779

  27   30   22   33 
 0132 0321 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.337925296701   0.523147380364

  20   29   27   21 
 2103 3120 2310 0132
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  2  0 -2  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200939821810   0.283273193235

  20   24   24   25 
 3012 1023 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.308622617707   0.269562724906

  23   26   26   23 
 1023 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.603603998262   4.684086852274

  23   28   26   27 
 3120 2310 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.096317295221   0.249339030134

  24   20   24   25 
 2103 2031 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -1  1  0  0  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.104832933504   0.101879061873

  21   22   13   25 
 0132 3201 3201 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0 -1  0  1  0  2 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.880186312568  -1.287804968422

  13   20   29   25 
 1230 3120 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  2 -2  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.145149745804   0.358366875471

   1   22   15   28 
 1230 3120 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -3  1  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.337233556730   0.248125722381

  31   32    0   21 
 3012 2310 0213 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.215193094001   4.692447286500

  32   32   33   30 
 2103 3012 1230 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593476715767   0.269747852162

  31   33   31   30 
 1230 3201 2103 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.262944047594   0.082765602877

  21    0   32   31 
 3012 2031 2310 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.215193094001   4.692447286500



==> anc/K_unfilled.tri <==
% Triangulation
K_unfilled
geometric_solution  17.66121174
oriented_manifold
CS_unknown

7 0
    torus   3.000000000000   2.000000000000
    torus  -1.000000000000   2.000000000000
    torus   3.000000000000   2.000000000000
    torus  -3.000000000000   2.000000000000
    torus  -2.000000000000   1.000000000000
    torus   3.000000000000   1.000000000000
    torus   0.000000000000   0.000000000000

26
   7   21    2   11 
 0213 1230 1023 1302
   6    5    4    6 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  2  0 -1 -1  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.884879310226   0.265427114601

   3   10    2   11 
 3120 2031 0132 3201
   5    6    4    3 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -2  1  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.497167764715   0.363563051665

   4    8    0    1 
 2103 3201 1023 0132
   5    6    3    6 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.542052384313   0.059208103396

   7    6    4    1 
 2310 3012 0132 3120
   3    6    4    2 
  0  1 -1  0  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -2  0  0  2 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.070819701580   1.180960190947

  25   14    2    3 
 1230 2031 2103 0132
   3    6    2    6 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  2 -2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.268574212755   0.558073733867

   7   13    6   10 
 3120 2103 0132 0321
   1    4    5    2 
  0  1 -1  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -2  2  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.801565759577   1.236693248028

   3    9   18    5 
 1230 0321 2310 0132
   1    4    2    3 
  0 -1  0  1  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.219495828522   0.185291470447

   0    8    3    5 
 0213 2031 3201 3120
   2    4    5    6 
  0  0  1 -1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -2  0  2  0 -2  0  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.194061167227   0.325653160933

   7    9    2   25 
 1302 1023 2310 1230
   3    6    2    5 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.581448542272   1.027635963213

   8   22   10    6 
 1023 0321 0132 0321
   1    3    2    5 
  0  0 -1  1  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.486425164049   0.469383911691

   1    5   23    9 
 1302 0321 0132 0132
   1    3    5    4 
  0  0 -1  1  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.759277382544   0.097656419356

  12    1    0   21 
 3120 2310 2031 3201
   4    6    6    5 
  0  0  0  0 -1  0  0  1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  2  0 -1 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331450766575   0.575698967017

  17   22   13   11 
 0213 1230 0132 3120
   5    6    6    1 
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  2 -2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.334152709472   0.488916258280

  14    5   22   12 
 2103 2103 1302 0132
   5    6    1    2 
  0  1  0 -1 -1  0  0  1  1 -1  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  2  0  0 -2 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.025382558674   0.625437377058

   4   24   13   17 
 1302 0213 2103 3201
   1    6    3    2 
  0  1 -1  0 -1  0  1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  2  0 -2  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.946553997150   0.629290531878

  17   25   16   19 
 3120 0321 0132 0132
   6    6    6    3 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.640296809522   1.555614203505

  18   23   21   15 
 2103 3012 2103 0132
   6    6    3    4 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703090123573   1.169878685435

  12   14   18   15 
 0213 2310 0132 3120
   3    6    6    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.826217803228   0.562814000061

  23    6   16   17 
 1302 3201 2103 0132
   3    6    1    4 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.064157902186   1.804989001852

  20   20   15   20 
 1023 0321 0132 3120
   6    6    0    6 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  0  1 -2 -1  0  3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  3.193562318461   1.179181974013

  19   19   21   19 
 3120 1023 0132 0321
   6    6    0    6 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -3  2  0  1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.109741669235   4.696396284359

  16   11    0   20 
 2103 2310 3012 0132
   6    6    6    4 
  0  0  0  0  0  0  0  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1 -2  1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.640923677127   0.198559042034

  13   24   12    9 
 2031 0132 3012 0321
   1    5    2    6 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.386084754186   0.276324002673

  16   18   24   10 
 1230 2031 0132 0132
   1    3    4    6 
  0  0 -1  1  0  0  1 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.756429983407   0.089394885530

  25   22   14   23 
 2103 0132 0213 0132
   1    3    6    2 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.610960236830   0.149161807351

   8    4   24   15 
 3012 3012 2103 0321
   6    3    6    2 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.057309227057   0.494708252137



==> anc/README <==
README

Source codes and data for the computer-aided proof of Theorem 5.1 of the paper
Cosmetic banding on knots and links [arXiv:1602.01542]
by Kazuhiro Ichihara and In Dae Jong, with an appendix by Hidetoshi Masai.
Most of the materials are due to Hidetoshi Masai.

It is required to have SnapPy and HIKMOT installed as python modules.
Please follow the instruction of their websites.
SnapPy: http://www.math.uic.edu/t3m/SnapPy/
HIKMOT: http://www.oishi.info.waseda.ac.jp/~takayasu/hikmot/


Contents:

Data files of triangulations.

* “K.tri”, "K_unfilled.tri"
  Triangulation data that we used to give a certification by HIKMOT  that \bar{M} - \bar{K} is hyperbolic and is chiral in the proof of Theorem 5.1.
  "K_unfilled.tri" is obtained by SnapPy from the surgery description of the link depicted in Figure 15.
  For computational simplicity, we took "filled_triangulation" by SnapPy and call it "K.tri".

  * "positive_K10.tri”, "positive_K31.tri”
  These files are obtained from (1,0)-surgery and (3,1)-surgery of "K.tri",
  by the code “getpositive_drill.py” (see below).

Source codes:

* getpositive_drill.py
  A code to find triangulations with SnapPy solution type "all tetrahedra positively oriented".
  For the detail of this code, please see Algorithm 1 of the paper.

* canonical.py
  A code which gives a rigorous certificate that a given triangulation is a canonical triangulation.
  This code is developed by 
  Nathan Dunfield, Neil Hoffman, and  Joan Licata,
  "Asymmetric hyperbolic L-spaces, Heegaard genus, and Dehn filling",
   (Note: the code is available as ancillary files at arXiv:1407.7827.)
    Math Research Letters, Vol. 22, No. 6 (2015) 1679-1698.

* “test.py" (main code)
  A code to check everything we need,
  which relies on SnapPy, HIKMOT and the codes canonical.py by Dunfield-Hoffman-Licata.
  This rigorously checks the following.

  1)     
   (1,0)-surgery and (3,1)-surgery of "K.tri" are isometric to 
   "positive_K10.tri” and "positive_K31.tri” respectively, 
   and "positive_K10.tri” is also isometric to  "positive_K31.tri”.
   We used SnapPy's is_isometric_to function which is rigorous if the answer is true.

  2) 
   "positive_K10.tri”, "positive_K31.tri”, and “K.tri” are hyperbolic by HIKMOT.

  3) 
   The canonical triangulation of “K.tri” by SnapPy is indeed canonical 
   by the code developed by Dunfield-Hoffman-Licata.

  4) 
   “K.tri” is chiral by SnapPy (this is rigorous if you use the canonical triangulation).

==> anc/canonical.py <==
"""
Verifying that a triangulation of a 1-cusped manifold is canonical.

Relies on SnapPy and HIKMOT.

Typical usage to prove a triangulation is canonical.  

>>> import snappy, canonical
>>> M = snappy.Manifold('v3372')
>>> canonical.is_canonical_triangulation(M)
True

You can also examine things in more detail.  Notice
how the area is an interval.  

>>> C = canonical.CuspedManifold(M)
>>> C.cusp_area(0)
[8.55907009806665,8.5590700980696326]

Here is a provable upper bound on the maximum tilt; since
it's negative, Theorem 3.3 says this is the canonical triangulation.

>>> C.least_convexity()
-0.10058282733152665
>>> C.is_canonical_triangulation()
True

Can also be used to prove that a triangulation is *not* canonical.

>>> N = snappy.Manifold('5_2')
>>> D = canonical.CuspedManifold(N)
>>> D.is_canonical_triangulation()
False

As you can see, the largest tilt is an unambiguously postive
interval.  

>>> tilts = D.LHS_of_convexity_equations()
>>> max(tilts)
[0.12420920467412718,0.1242092046749759]

Here's an example where the canonical cellulation is a regular ideal
octahedron.   The tilt whose interval straddles 0 is really 0... 

>>> C = canonical.CuspedManifold('m137')
>>> C.is_canonical_triangulation()
'unknown'
>>> max(C.LHS_of_convexity_equations())
[-4.2188474935755959e-13,4.2255088317233469e-13]
"""
# This code is copyrighted by Nathan Dunfield, Neil Hoffman, and Joan Licata
# and released under the GNU GPL version 2 or (at your option) any later version.

import snappy, hikmot
import snappy.snap.t3mlite as t3m
from snappy.snap.t3mlite.simplex import *
import copy

def make_middle((a,b,c), x):
    "Cyclically rotate (a,b,c) so that x is the middle entry"
    if x == a:
        return (c,a,b)
    elif x == b:
        return (a,b,c)
    elif x == c:
        return (b,c,a)

#--- Some additional methods for t3m.Tetrahedron ----

def add_edge_parameters(self, shape):
    z = shape
    zp = 1/(1-z)
    zpp = (z-1)/z
    self.edge_params = {E01:z, E23:z, E02:zp, E13:zp, E03:zpp, E12:zpp}

def tilt(self, v):
    "The tilt of the face of the tetrahedron opposite the vertex v."
    ans = 0
    for w in ZeroSubsimplices:
        if v == w:
            c_w = 1
        else:
            z = self.edge_params[v | w]
            c_w = -z.real/abs(z)
        R_w = self.horotriangles[w].circumradius
        ans += c_w*R_w
    return ans

t3m.Tetrahedron.add_edge_parameters = add_edge_parameters
t3m.Tetrahedron.tilt = tilt

#--- Some additional methods for HIKMOT's interval types ----

def complex_abs(self):
    a, b = self.real, self.imag
    norm_squared = abs(a*a + b*b)
    return norm_squared.sqrt()

hikmot.complex.complex.__abs__ = complex_abs

def interval_lt(self, other):
    if not isinstance(other, self.__class__):
        other = self.__class__(other)
    return self.sup < other.inf

hikmot.interval.interval.__lt__ = interval_lt

def max_sup(interval_list):
    return max(i.sup for i in interval_list)

def max_inf(interval_list):
    return max(i.inf for i in interval_list)

#-------- t3m helper code --------

FacesAnticlockwiseAroundVertices = {
    V0 : (F1, F2, F3),
    V1 : (F0, F3, F2), 
    V2 : (F0, F1, F3),
    V3 : (F0, F2, F1)}

def glued_to(tetrahedron, face):
    """
    Returns (other tet, other face).
    """
    return tetrahedron.Neighbor[face], tetrahedron.Gluing[face].image(face)

def tets_and_vertices_of_cusp(cusp):
    return [(corner.Tetrahedron, corner.Subsimplex) for corner in cusp.Corners]

#-------- Main classes --------

class HoroTriangle:
    """
    A horosphere cross section in the corner of an ideal tetrahedron.
    The sides of the triangle correspond to faces of the tetrahedron.
    """
    def __init__(self, tet, vertex, known_side, length_of_side):
        sides = FacesAnticlockwiseAroundVertices[vertex]
        left, center, right = make_middle(sides, known_side)
        z_l = tet.edge_params[left & center]
        z_r = tet.edge_params[center & right]
        L = length_of_side
        self.lengths = {center:L, left:abs(z_l)*L, right:L/abs(z_r)}
        a, b, c = self.lengths.values()
        self.area =L*L*z_l.imag/2
        # Below is the usual formula for circumradius combined with Heron's formula.
        self.circumradius = a*b*c/(4*self.area)  

    def rescale(self, t):
        "Rescales the triangle by a Euclidean dilation"
        for face, length in self.lengths.items():
            self.lengths[face] = t*length
        self.circumradius = t*self.circumradius
        self.area = t*t*self.area

class CuspedManifold(t3m.Mcomplex):
    """
    A t3m triangulation built from a SnapPy manifold with
    a hyperbolic structure specified by HIKMOT's guaranteed
    shape intervals.
    """
    def __init__(self, manifold):
        if isinstance(manifold, str):
            manifold = snappy.Manifold(manifold)
        t3m.Mcomplex.__init__(self, manifold)
        self.snappy_manifold = manifold
        self.add_shapes()
        for T in self.Tetrahedra:
            T.horotriangles = {V0:None, V1:None, V2:None, V3:None}
        self.add_cusp_cross_sections()

        # Some sanity checks.  
        errors = [self.edge_gluing_error(), self.check_cusp_cross_sections()]
        if hasattr(manifold, '_cusp_cross_section_info'):
            errors.append(self.check_against_snappy())
        errors.sort(reverse=True)
        self.error_checks = errors
        assert errors[0] < 1e-7

    def copy(self):
        "Makes a completely seperate copy of self"
        manifold_temp = self.snappy_manifold
        self.snappy_manifold = None
        ans = copy.deepcopy(self)
        self.snappy_manifold = manifold_temp
        ans.snappy_manifold = manifold_temp.copy()
        return ans

    def add_shapes(self):
        "Use HIKMOT to add guaranteed shape intervals." 
        found, shapes = hikmot.verify_hyperbolicity(self.snappy_manifold)
        if not found:
            raise ValueError('HIKMOT could not verify hyperbolic structure')
        for T, z in zip(self.Tetrahedra, shapes):
            add_edge_parameters(T, z)

    def add_cusp_cross_sections(self):
        for cusp in self.Vertices:
            self.add_one_cusp_cross_section(cusp)

    def add_one_cusp_cross_section(self, cusp):
        "Build a cusp cross section as described in Section 3.6 of the paper"
        tet0, vert0 = tets_and_vertices_of_cusp(cusp)[0]
        face0 = FacesAnticlockwiseAroundVertices[vert0][0]
        tet0.horotriangles[vert0] = HoroTriangle(tet0, vert0, face0, hikmot.interval.interval(1))
        active = [(tet0, vert0)]
        while active:
            tet0, vert0 = active.pop()
            for face0 in FacesAnticlockwiseAroundVertices[vert0]:
                tet1, face1 = glued_to(tet0, face0)
                vert1 = tet0.Gluing[face0].image(vert0)
                if tet1.horotriangles[vert1] is None:
                    tet1.horotriangles[vert1] = HoroTriangle(tet1, vert1, face1,
                                tet0.horotriangles[vert0].lengths[face0])
                    active.append( (tet1, vert1) )

    def _get_cusp(self, cusp):
        """
        Helper method so the user can specify a cusp by its index as well
        the actual t3m.Vertex.
        """
        if not isinstance(cusp, t3m.Vertex):
            cusp = self.Vertices[cusp]
        return cusp
            
    def cusp_area(self, cusp):
        cusp = self._get_cusp(cusp)
        area = 0
        for T, V in tets_and_vertices_of_cusp(cusp):
            area += T.horotriangles[V].area
        return area

    def rescale_cusp(self, cusp, scale):
        cusp = self._get_cusp(cusp)
        for T, V in tets_and_vertices_of_cusp(cusp):
            T.horotriangles[V].rescale(scale)
            
    def normalize_cusp(self, cusp):
        """
        Rescale cusp to have area (3/8) sqrt(3), matching SnapPy's conventions.
        """
        cusp = self._get_cusp(cusp)
        target_area = 0.649519052838329   # (3/8) sqrt(3) per the kernel's conventions
        area = self.cusp_area(cusp)
        ratio = area.mid((target_area/area).sqrt())
        self.rescale_cusp(cusp, ratio)

    def LHS_of_convexity_equations(self):
        """
        For each face in the triangulation, return a quantity which is < 0
        if and only if the corresponding pair of tetrahedra are strictly
        convex.
        """
        ans = []
        for tet0 in self.Tetrahedra:
            for vert0 in ZeroSubsimplices:
                tet1, face1 = glued_to(tet0, comp(vert0))
                ans.append(tet0.tilt(vert0) + tet1.tilt(comp(face1)))
        return ans

    def least_convexity(self):
        """
        Provable upper bound on the largest tilt.  
        """
        return max_sup(self.LHS_of_convexity_equations())
        
    def is_Euclidean_decomposition(self):
        """
        Returns whether the triangulation is the Epstein-Penner
        decomposition for the current choice of cusps.
        """
        tilts = self.LHS_of_convexity_equations()
        if max_sup(tilts) < 0:
            return True
        if max_inf(tilts) > 0:
            return False
        return "unknown"

    def is_canonical_triangulation(self, epsilon=1e-5):
        """
        Returns True if this is *provably* the canonical triangulation,
        and False if it is *provably* not, and "unknown" if the tilt
        intervals are ambiguous.

        The optional argument epsilon is only relevant when the manifold
        has two cusps.  It refers to how close the inequalities in equation
        (3.8) of the paper are to being equalities.      
        """
        num_cusps = len(self.Vertices)
        if num_cusps == 1:
            return self.is_Euclidean_decomposition()
        if num_cusps == 2:
            A0, A1 = map(self.cusp_area, self.Vertices)
            M0, M1 = self.copy(), self.copy()
            s0, s1 = (A0-epsilon)/A1, (A0+epsilon)/A1
            s0, s1 = s0.sqrt().inf, s1.sqrt().sup
            M0.rescale_cusp(1, s0)
            M1.rescale_cusp(1, s1)
            assert M0.cusp_area(1) < self.cusp_area(0)
            assert self.cusp_area(0) < M1.cusp_area(1)
            ans0, ans1 = M0.is_Euclidean_decomposition(), M1.is_Euclidean_decomposition()
            if ans0 == True and ans1 == True:
                return True
            if False in [ans0, ans1]:
                return False
            return "unknown"
        else:
            raise NotImplementedError('Sorry, not implemented for more than two cusps.')
                    
    #------- All remaining methods are just sanity and regression checks; safety first! -----------
    
    def check_cusp_cross_sections(self):
        """
        Sanity check: do all pairs of adjacent triangles have the same
        edge lengths?
        """
        errors = []
        for tet0 in self.Tetrahedra:
            for vert0 in ZeroSubsimplices:
                for face0 in FacesAnticlockwiseAroundVertices[vert0]:
                    tet1, face1 = glued_to(tet0, face0)
                    vert1 = tet0.Gluing[face0].image(vert0)
                    side0 = tet0.horotriangles[vert0].lengths[face0]
                    side1 = tet1.horotriangles[vert1].lengths[face1]
                    errors.append(abs(side0-side1))
        return max_sup(errors)

    def check_tilts_against_snappy(self):
        snappy_tilts = self.snappy_manifold._cusp_cross_section_info()[0]
        diffs = []
        for i, tet in enumerate(self.Tetrahedra):
            for v in range(4):
                our_tilt = tet.tilt(ZeroSubsimplices[v])
                snappy_tilt = float(snappy_tilts[i][v])
                diffs.append(abs(our_tilt.mid(our_tilt) - snappy_tilt))
        return diffs

    def check_edge_lengths_against_snappy(self):
        snappy_edges = self.snappy_manifold._cusp_cross_section_info()[1]
        diffs = []
        for i, tet in enumerate(self.Tetrahedra):
            for v in range(4):
                V = ZeroSubsimplices[v]
                for f in range(4):
                    if v != f:
                        F = comp(ZeroSubsimplices[f])
                        our_length = tet.horotriangles[V].lengths[F]
                        snappy_length = float(snappy_edges[i][v][f])
                diffs.append(abs(our_length.mid(our_length)-snappy_length))
        return diffs

    def check_against_snappy(self):
        """
        Compare what we've computed to what SnapPy has internally.
        """
        if not hasattr(self.snappy_manifold, '_cusp_cross_section_info'):
            raise NotImplementedError("Your version of 'snappy' is too old to run this test")

        C = self.copy()
        for cusp in C.Vertices:
            C.normalize_cusp(cusp)
        diffs = C.check_edge_lengths_against_snappy()
        diffs += C.check_tilts_against_snappy()
        return max(diffs)
        
                    
    def edge_gluing_error(self):
        errors = []
        for edge in self.Edges:
            e = 1
            for corner in edge.Corners:
                tet = corner.Tetrahedron
                e = e * tet.edge_params[corner.Subsimplex]
            errors.append(abs(e - 1))
                
        return max_sup(errors)

#--- convenience functions ------

def is_canonical_triangulation(manifold):
    C = CuspedManifold(manifold)
    return C.is_canonical_triangulation()

def least_convexity(manifold):
    C =CuspedManifold(manifold)
    return C.least_convexity()

if __name__ == '__main__':
   import doctest
   doctest.testmod()


==> anc/getpositive_drill.py <==
try_drill = 100
num_randomize = 100
import snappy
import sys

# for a given closed manifold M this function tries to drill out
# some closed geodesic to find another surgery description with
# a positively oriented solution.
# to use, run the following command on the terminal
#
# python getpositive_drill.py 'manifold name'
#
# if it succeeds, you get positive_'manifold name'.tri.
def getpositive_drill(M,name):
    for i in range(try_drill):
        print "i", i
        for m in range(num_randomize):
            print "m", m
            N = M.drill(i, max_segments = 10)
            N = N.filled_triangulation()
            for j in range(num_randomize):
                if N.solution_type() == 'all tetrahedra positively oriented':
                    L = N.copy()
                    L.dehn_fill((1,0))
                    for k in range(num_randomize):
                        if L.solution_type() == 'all tetrahedra positively oriented':
                            L.set_name('positive_' + name)
                            return L.save('positive_' + name)
                        L.randomize()
                N.randomize()
            M.randomize()

M = snappy.Manifold(sys.argv[1])
getpositive_drill(M, sys.argv[1])


==> anc/positive_K10.tri <==
% Triangulation
positive_K10.tri
geometric_solution  10.01776364
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

12
   3    0    5    0 
 3120 1302 2031 2031
   0    0    0    0 
  0  3  2 -5  0  0  3 -3  0  5  0 -5  0  5 -5  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2  1 -3  0  0  2 -2  0  3  0 -3  0  3 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.272534538068   1.292584061520

   5    9    3    2 
 1230 2103 3012 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.205533499660   0.666571352036

   1    2   10    2 
 3120 2310 2310 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.703044237057   0.630283221351

   6    1    4    0 
 1230 1230 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  3  0 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  2  0 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.172731092137   1.323757557589

   4    6    4    3 
 2031 2310 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -3  0  3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.595097294342   0.379538531701

  10    1    7    0 
 3120 3012 1023 1302
   0    0    0    0 
  0  0  3 -3 -2  0 -3  5  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2 -1  0 -2  3  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.860977507195   0.423674628453

   8    3    7    4 
 3120 3012 0132 3201
   0    0    0    0 
  0 -3  3  0  0  0 -3  3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  2  0  0  0 -2  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.121501121243   0.210435222626

   9    9    5    6 
 2103 2031 1023 0132
   0    0    0    0 
  0  0  3 -3  0  0 -3  3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  2 -2  0  0 -2  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.786605214795   0.330639162389

  10   11    9    6 
 2031 1230 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.063118234703   0.746999196825

   7    1    7    8 
 1302 2103 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.405239455184   0.574230968538

  11    2    8    5 
 3201 3201 1302 3120
   0    0    0    0 
  0  0  0  0 -2  0  0  2  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.363452814025   0.915352065333

  11   11    8   10 
 1230 3012 3012 2310
   0    0    0    0 
  0  2  0 -2  0  0  0  0 -2  0  0  2 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.232320027863   0.565013862494



==> anc/positive_K31.tri <==
% Triangulation
positive_K31.tri
geometric_solution  10.01776364
oriented_manifold
CS_unknown

1 0
    torus   1.000000000000   0.000000000000

15
   0   13   13    0 
 3012 1302 0213 1230
   0    0    0    0 
  0  0  3 -3  3  0  2 -5  5  0  0 -5  5  0 -5  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -2  2 -2  0 -1  3 -3  0  0  3 -3  0  3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.156175898654   0.740715209251

  14   14   12   11 
 0132 3120 2103 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  3 -3  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -2  2  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.314633900569   0.179988469443

   4   11    9    5 
 2103 1023 1302 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.256718942583   0.251547915477

  11   14    4    8 
 2103 0213 0132 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.328869598726   1.345359018105

   9    5    2    3 
 2031 1023 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -2.469702833053   0.797384524523

   4    2    7    8 
 1023 2310 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.227397209829   0.366726128323

   8    6    7    6 
 3120 2310 0132 3201
   0    0    0    0 
  0 -2  2  0  0  0 -2  2  0 -2  0  2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.767679972137   0.565013862494

   5   12   13    6 
 2103 3201 3201 0132
   0    0    0    0 
  0  0  2 -2  0  0 -2  2  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.270294923569   0.315813252332

  12    3    5    6 
 1302 0321 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331499351772   0.661783034669

   2    9    4    9 
 2031 1302 1302 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.388274620298   1.298376024362

  12   10   11   10 
 3120 1302 0132 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.593290269654   0.948590974429

   2    1    3   10 
 1023 1302 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.285785485661   0.026459764034

   1    8    7   10 
 2103 2031 2310 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.621747098478   1.194876677461

   7    0   14    0 
 2310 0213 0132 2031
   0    0    0    0 
  0 -3  3  0  0  0  0  0  2 -2  0  0 -2  5 -3  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  2 -2  0  0  0  0  0 -1  1  0  0  1 -3  2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.680444008549   0.509351482349

   1    1    3   13 
 0132 3120 0213 0132
   0    0    0    0 
  0  3  0 -3  0  0  0  0 -3  0  0  3  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -2  0  2  0  0  0  0  2  0  0 -2  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.489521042974   0.354195523022



==> anc/test.py <==
import hikmot
import snappy
import canonical


Manifolds = [
    snappy.Manifold('K.tri'),
    snappy.Manifold('positive_K10.tri'),
    snappy.Manifold('positive_K31.tri'),
]

slope = [(1,0),(3,1)]
def test(L):
    print
    for i in range(1,3):
        M = L[0].copy()
        M.dehn_fill(slope[i-1],-1)
        print "by SnapPy's is_isometric_to function,"
        if M.is_isometric_to(L[i]):
            print str(slope[i-1]) + ' surgery of ' + M.name() + ' is isometric to ' + L[i].name()
        else:
            print str(slope[i-1]) + ' surgery of ' + M.name() + ' is probably not isometric to ' + L[i].name()
        print
    print "by SnapPy's is_isometric_to function,"
    if L[1].is_isometric_to(L[2]):
        print L[1].name() + ' is isometric to ' + L[2].name()
    else:
        print L[1].name() + ' is probably not isometric to ' + L[2].name()
    print
    
    for M in L:
        print "hikmot says"
        if hikmot.verify_hyperbolicity(M)[0]:
            print "Manifold \"" + M.name() + "\" is hyperbolic\n"
        else:
            print "I don't know the hyperbolicity of " + M.name()
    print
    N = L[0].copy()
    N.canonize()
    print "Using code by Dunfield-Hoffman-Licata..."
    print "Is the triangulation of " + N.name() + " canonical?"
    print canonical.is_canonical_triangulation(N)
    S = N.symmetry_group()
    print "Is " + N.name() + " amphicheiral?"
    print S.is_amphicheiral()

test(Manifolds)
    


